Formally Verified Samplers From Probabilistic Programs With Loops and Conditioning

We present Zar: a formally verified compiler pipeline from discrete probabilistic programs with unbounded loops in the conditional probabilistic guarded command language (cpGCL) to proved-correct executable samplers in the random bit model. We exploit the key idea that all discrete probability distributions can be reduced to unbiased coin-flipping schemes. The compiler pipeline first translates a cpGCL program into choice-fix trees, an intermediate representation suitable for reduction of biased probabilistic choices. Choice-fix trees are then translated to coinductive interaction trees for execution within the random bit model. The correctness of the composed translations establishes the sampling equidistribution theorem: compiled samplers are correct wrt. the conditional weakest pre-expectation semantics of cpGCL source programs. Zar is implemented and fully verified in the Coq proof assistant. We extract verified samplers to OCaml and Python and empirically validate them on a number of illustrative examples.

==> run.py <==
files = [
    { "name": "cpGCL",
      "definitions": ["CScore"],
      "lemmas": [],
      "theorems": [],
      "constructors": ["CSkip", "CAbort", "CAssign", "CSeq", "CIte",
                       "CChoice", "CUniform", "CWhile", "CObserve"],
      "inductives": ["cpGCL"]
    },
    { "name": "cwp",
      "fixpoints": ["wp_", "wlp_"],
      "definitions": ["expectation", "cwp"]
    },
    { "name": "tree",
      "inductives": ["tree"],
      "definitions": [],
      "lemmas": [],
      "theorems": [],
      "constructors": ["Leaf", "Fail", "Choice", "Fix"],
      "fixpoints": ["tree_bind"]
    },
    { "name": "tcwp",
      "inductives": [],
      "definitions": ["tfail", "tfail_or_diverge", "tcwp"],
      "lemmas": [],
      "theorems": [],
      "constructors": [],
      "fixpoints": ["twp_", "twlp_"]
    },
    { "name": "tcwp_facts",
      "theorems": ["twp_twlp_sum"]
    },
    { "name": "compile",
      "fixpoints": ["compile"]
    },
    { "name": "cwp_tcwp",
      "theorems": ["cwp_tcwp"]
    },
    { "name": "aCPO",
      "classes": ["aCPO"],
      "definitions": ["co"]
    },    
    { "name": "cotree",
      "axioms": ["cotree_ext"]
    },    
    { "name": "itree",
      "cofixpoints": ["icotree"],
      "lemmas": [],
      "theorems": ["cwp_itwp"],
      "variants": ["boolE"],
      "constructors": ["GetBool"],
      "definitions": ["itwp", "itree_sampler", "itree_ret", "itree_tau",
                      "itree_vis", "tie_itree", "to_itree", "cpGCL_to_itree",
                      "itree_preimage"],
      "fixpoints": ["to_itree_open"]
    },
    { "name": "uniform",
      "lemmas": ["twp_uniform_tree_sum"]
    },
    { "name": "uniform_Z",
      "definitions": ["uniform_tree"]
    },
    { "name": "debias",
      "fixpoints": ["debias", "elim_choices"],
      "theorems": ["tcwp_debias", "tree_unbiased_debias"]
    },
    { "name": "equidistribution",
      "definitions": ["Sigma01", "uniform"],
      "theorems": ["cpGCL_samples_equidistributed"]
    },
    { "name": "mu",
      "definitions": ["cotree_preimage"],
      "theorems": ["cotwp_tcosum_preimage"]
    },
    { "name": "prelude",
      "definitions": ["flip"]
    },
    { "name": "dueling_coins",
      "definitions": ["dueling_coins"]
    },
    { "name": "uniform_sampler",
      "definitions": ["sampler"]
    },
    { "name": "die",
      "definitions": ["die"]
    },
    { "name": "geometric",
      "definitions": ["geometric"]
    },
    { "name": "gaussian",
      "definitions": ["bernoulli_exponential_0_1", "bernoulli_exponential",
                      "laplace", "gaussian"]
    },
    { "name": "hare",
      "definitions": ["hare_tortoise"]
    }
]

def prin(x):
    print(x)
    return x

with open('db.tex', 'w') as f:
    for fl in files:
        print(fl)
        print("zar/" + fl["name"] + ".v")
        with open("zar/" + fl["name"] + ".v") as f2:
            print(f2)
            lines = f2.readlines()
            lines = [line.rstrip() for line in lines]

            # print(lines)
            
            def mk(prefix, xs):
                # for x in xs:
                #     print(x)
                # for l in lines:
                #     print(l)
                #     if l.lstrip().startswith(prefix + x + " "):
                #         print(l)
                #     else:
                #         pass
                # return []
                return [(prin(x), next(i for (i, l) in enumerate(lines)
                                       if l.lstrip().startswith(prefix + x + " "))) for x in xs]

            rows = mk("Definition ", fl.get("definitions") or []) + \
                mk("Lemma ", fl.get("lemmas") or []) + \
                mk("Theorem ", fl.get("theorems") or []) + \
                mk("Corollary ", fl.get("corollaries") or []) + \
                mk("Class ", fl.get("classes") or []) + \
                mk("Instance ", fl.get("instances") or []) + \
                mk("Variant ", fl.get("variants") or []) + \
                mk("Inductive ", fl.get("inductives") or []) + \
                mk("Fixpoint ", fl.get("fixpoints") or []) + \
                mk("CoInductive ", fl.get("coinductives") or []) + \
                mk("CoFixpoint ", fl.get("cofixpoints") or []) + \
                mk("Axiom ", fl.get("axioms") or []) + \
                mk("| ", fl.get("constructors") or [])

            print(rows)

            def g(c):
                if c == '_':
                    return 'z'
                elif c == '\'':
                    return 'x'
                elif c == '0':
                    return 'q'
                elif c == '1':
                    return 'w'
                else:
                    return c

            def mg(s):
                return list(map(g, s))

            for row in rows:
                f.write("\\newcommand{\\cwp" +
                        # "".join(list(filter(lambda c: c != '_', list(row[0]))))
                        "".join(list(map(g, list(row[0]))))
                        + "}{" + str(row[1] + 1) + "}\n")

